Superfast Line Spectral Estimation

A number of recent works have proposed to solve the line spectral estimation problem by applying off-the-grid extensions of sparse estimation techniques. These methods are preferable over classical line spectral estimation algorithms because they inherently estimate the model order. However, they all have computation times which grow at least cubically in the problem size, thus limiting their practical applicability in cases with large dimensions. To alleviate this issue, we propose a low-complexity method for line spectral estimation, which also draws on ideas from sparse estimation. Our method is based on a Bayesian view of the problem. The signal covariance matrix is shown to have Toeplitz structure, allowing superfast Toeplitz inversion to be used. We demonstrate that our method achieves estimation accuracy at least as good as current methods and that it does so while being orders of magnitudes faster.

==> latex/abrv.py <==
#!/usr/bin/env python2.7

import os
import sys
import re

# Abbreviations according to www.ieee.org/documents/ieeecitationref.pdf
wordlist = (
    ('Acoustics',                'Acoust.'),
    ('Administration',           'Admin.'),
    ('Administrative',           'Administ.'),
    ('American',                 'Amer.'),
    ('Analysis',                 'Anal.'),
    ('Annals',                   'Ann.'),
    ('Annual',                   'Annu.'),
    ('Apparatus',                'App.'),
    ('Applications',             'Applicat.'),
    ('Applied',                  'Appl.'),
    ('Association',              'Assoc.'),
    ('Automatic',                'Automat.'),
    ('Broadcasting',             'Broadcast.'),
    ('Business',                 'Bus.'),
    ('Colloquium',               'Colloq.'),
    ('Communications on',        'Commun.'),
    ('Communications',           'Commun.'),
    ('Computer',                 'Comput.'),
    ('Conference on',            'Conf.'),
    ('Conference',               'Conf.'),
    ('Congress',                 'Congr.'),
    ('Convention',               'Conv.'),
    ('Correspondence',           'Corresp.'),
    ('Cybernetics Department',   'Cybern. Dept.'),
    ('Development',              'Dept.'),
    ('Digest on',                'Dig.'),
    ('Digest',                   'Dig.'),
    ('Economic',                 'Econ.'),
    ('Economics',                'Econ.'),
    ('Education',                'Educ.'),
    ('Electrical',               'Elect.'),
    ('Electronic',               'Electron.'),
    ('Engineering',              'Eng.'),
    ('Ergonomics',               'Ergonom.'),
    ('Evolutionary',             'Evol.'),
    ('Exposition',               'Expo.'),
    ('Foundation',               'Found.'),
    ('Geoscience',               'Geosci.'),
    ('Graphics',                 'Graph.'),
    ('Industrial',               'Ind.'),
    ('Industry',                 'Ind.'),
    ('Information',              'Inform.'),
    ('Institute',                'Inst.'),
    ('Intelligence',             'Intell.'),
    ('International',            'Int.'),
    ('Journal on',               'J.'),
    ('Journal',                  'J.'),
    ('Letters on',               'Lett.'),
    ('Letters',                  'Lett.'),
    ('Letter',                   'Lett.'),
    ('Machine',                  'Mach.'),
    ('Magazine on',              'Mag.'),
    ('Magazine',                 'Mag.'),
    ('Management',               'Manage.'),
    ('Managing',                 'Manag.'),
    ('Mathematic',               'Math.'),
    ('Mathematical',             'Math.'),
    ('Mathematics',              'Math.'),
    ('Mechanical',               'Mech.'),
    ('National',                 'Nat.'),
    ('Newsletter',               'Newslett.'),
    ('Nuclear',                  'Nucl.'),
    ('Occupation',               'Occupat.'),
    ('Philosophical',            'Philosph.'),
    ('Proceedings of the',       'Proc.'),
    ('Proceedings of',           'Proc.'),
    ('Proceedings',              'Proc.'),
    ('Processing',               'Process.'),
    ('Production',               'Prod.'),
    ('Productivity',             'Productiv.'),
    ('Quarterly',                'Quart.'),
    ('Record',                   'Rec.'),
    ('Reliability',              'Rel.'),
    ('Report',                   'Rep.'),
    ('Royal',                    'Roy.'),
    ('Science',                  'Sci.'),
    ('Selected',                 'Select.'),
    ('Society',                  'Soc.'),
    ('Sociological',             'Sociol.'),
    ('Statistics',               'Stat.'),
    ('Studies',                  'Stud.'),
    ('Supplement',               'Suppl.'),
    ('Symposium',                'Symp.'),
    ('Systems',                  'Syst.'),
    ('Technical',                'Tech.'),
    ('Telecommunication',        'Telecommun.'),
    ('Transactions on',          'Trans.'),
    ('Transactions',             'Trans.'),
    ('Vehicular',                'Veh.'),
    ('Working',                  'Work.')
)

def replaceFunc(matchobj, repl):
    newString =  matchobj.group(1) + repl + matchobj.group(3)
    print 80*"#"
    print "###" + matchobj.group(2) + ' -> ' + repl
    print newString
    #newString =  matchobj.group(0)     # full match, no change
    return newString

if __name__ == "__main__":
    if len(sys.argv) != 2:
        raise StandardError("Wrong number of arguments")

    file = sys.argv[1]
    text = open(file).read()
    for entry in wordlist:
        func = lambda matchobj: replaceFunc(matchobj, entry[1])
        text = re.sub(
                "(?s)" + # Setting: dot matches newlines
                "((?:booktitle|journal)[^=]*=[^\"{]*[\"{][^\"}]*?)" + 
                "(?<=[^A-Za-z])(" + entry[0] + ")(?=[^A-Za-z])" +
                "([^\"}]*[\"}])",
                func, text)
    open(file, 'w').write(text)


